Adaptive Graphical Model Network for 2D Handpose Estimation

In this paper, we propose a new architecture called Adaptive Graphical Model Network (AGMN) to tackle the task of 2D hand pose estimation from a monocular RGB image. The AGMN consists of two branches of deep convolutional neural networks for calculating unary and pairwise potential functions, followed by a graphical model inference module for integrating unary and pairwise potentials. Unlike existing architectures proposed to combine DCNNs with graphical models, our AGMN is novel in that the parameters of its graphical model are conditioned on and fully adaptive to individual input images. Experiments show that our approach outperforms the state-of-the-art method used in 2D hand keypoints estimation by a notable margin on two public datasets. Code can be found at https://github.com/deyingk/agmn.

==> images/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(100, 100)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "z.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.image.AxesImage at 0x116b19eb8>"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAP4AAAD8CAYAAABXXhlaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvOIA7rQAADVlJREFUeJzt3V+IXOd9xvHn2f+yHFVe2zJC69YOqI590dqwuC7uRZFjUJ0Q6cIBm1BEEOgmAYcEUqUthUAv4ps4N6VFxCZ7ESKndkDCpBShyKSBIluJHMfO1pEiiL1ISEmkjSVbWu2fXy/mJOzsOZsZ7Z6Z3dHv+4Fl5n33HZ2fzTz7nvPOOWccEQKQS99aFwCg+wg+kBDBBxIi+EBCBB9IiOADCRF8ICGCDyS0quDb3mn7Hdunbe+vqygAneWVnrlnu1/SLyQ9LmlK0uuSno6Iny/3miEPx4g2rmh7AFq7pg90PWbcatzAKrbxsKTTEXFGkmwflLRL0rLBH9FG/ZUfW8UmAfwxx+NoW+NWs6u/TdJ7i9pTRR+AdW41M37V7kTpuMH2Pkn7JGlEt6xicwDqspoZf0rS3YvaY5LOLh0UEQciYjwixgc1vIrNAajLaoL/uqTttu+1PSTpKUmH6ykLQCeteFc/IuZsf17Sf0vql/RCRLxdW2UAOmY1x/iKiO9L+n5NtQDoEs7cAxIi+EBCBB9IiOADCRF8ICGCDyRE8IGECD6QEMEHEiL4QEIEH0iI4AMJEXwgIYIPJETwgYQIPpAQwQcSIvhAQgQfSIjgAwkRfCAhgg8kRPCBhAg+kBDBBxIi+EBCBB9IiOADCRF8ICGCDyRE8IGECD6QEMEHEiL4QEIEH0iI4AMJEXwgIYIPJNQy+LZfsH3B9luL+kZtH7F9qni8rbNlAqhTOzP+tyTtXNK3X9LRiNgu6WjRBtAjWgY/In4o6eKS7l2SJornE5J211wXgA5a6TH+XRFxTpKKxy31lQSg0wY6vQHb+yTtk6QR3dLpzQFow0pn/PO2t0pS8XhhuYERcSAixiNifFDDK9wcgDqtNPiHJe0pnu+RdKiecgB0Qzsf531H0v9Kus/2lO29kr4m6XHbpyQ9XrQB9IiWx/gR8fQyv3qs5loAdAln7gEJEXwgIYIPJETwgYQIPpAQwQcSIvhAQgQfSIjgAwkRfCAhgg8kRPCBhAg+kBDBBxIi+EBCBB9IiOADCRF8ICGCDyRE8IGECD6QEMEHEiL4QEIEH0iI4AMJEXwgIYIPJETwgYQIPpAQwQcSIvhAQgQfSIjgAwkRfCAhgg8kRPCBhAg+kBDBBxIi+EBCLYNv+27bx2xP2n7b9jNF/6jtI7ZPFY+3db5cAHVoZ8afk/SliLhf0iOSPmf7AUn7JR2NiO2SjhZtoDvs1j9YVsvgR8S5iPhJ8fyypElJ2yTtkjRRDJuQtLtTRQKo1w0d49u+R9JDko5LuisizkmNPw6Stizzmn22T9g+MauZ1VULoBZtB9/2rZJelvSFiHi/3ddFxIGIGI+I8UENr6RGADVrK/i2B9UI/bcj4ntF93nbW4vfb5V0oTMlAqjbQKsBti3peUmTEfH1Rb86LGmPpK8Vj4c6UiFubksX4Vyei9zfX35dXxuLd/Pzpa5YiPK4hfK4m13L4Et6VNLfS/qZ7TeKvn9UI/Dftb1X0ruSPt2ZEgHUrWXwI+JHkpb78/pYveUA6AbO3AMSamdXH6hHxUk1HhpqavcNV3zys2Gk/LrBwfK4aD5+j5nyx8dx9Vq5r2rc0vWBqFgb6GHM+EBCBB9IiOADCRF8ICEW99AZbSzkSVLfrRubO24vX909u+Uj5b6PlBf3+uabF+CGLpYX8vp//btS38LF6VKfrl5tasbcXHlMD2PGBxIi+EBCBB9IiOADCbG4h46ouqKur+IMPN0x2tT84M9HS0Mu3ld+m167s3wmXd9sc/vWd8sLgKOT5b6h+YVS38Js8z9WOpNP6umz+ZjxgYQIPpAQwQcS4hgfq1d1K+uKY3xv2FDqm9m6qan92wfKb8m+v75U6tv9p/9X6js/03yiz//87L5yWdfL6wy3/658gpCvXGnuuD5bGqPo3Tv3MOMDCRF8ICGCDyRE8IGEWNxDR7hqwW+4fHXe9T9pfgte3Vo+meazHz1Z6vvnO8qLe+/ONS/IffaDzaUxF06NlfrmN5Zv9zUw0FyXK27nHeVSewYzPpAQwQcSIvhAQgQfSIjFPXRPxdVsnv/jbUm6PF8+2+7KQvm2WtMLzW/nmbny29sVC3Lu4avsVooZH0iI4AMJEXwgIYIPJMTiHjoiKm5nFdfKX045fOl6U3vje7eUxrw8+WCp71cflm/Rdela82vPvrOlNOauc+W6+i+X61p6GW4s3FwLgMz4QEIEH0iI4AMJcYyP1as4AabqdtTx4dVS38D55u+yG50svyX7Z8q37Hpz8mOlvqW3194yVT6e33Tmw1KfL1Z8n9715rWHnr4UrwIzPpAQwQcSIvhAQi2Db3vE9mu2f2r7bdtfLfrvtX3c9inbL9ou314FwLrUzuLejKQdEXHF9qCkH9n+L0lflPRcRBy0/R+S9kr69w7Wil5SsRhWdQKPf3OxqX1LxYk/w78t3/d+fmP5O/A037zIODBdvoKv79L7pb6F9y+X+5beR/8mu4Kv5YwfDb+/mdlg8ROSdkh6qeifkLS7IxUCqF1bx/i2+22/IemCpCOSfilpOiLmiiFTkrZ1pkQAdWsr+BExHxEPShqT9LCk+6uGVb3W9j7bJ2yfmFXFOdEAuu6GVvUjYlrSq5IekbTZ9u/XCMYknV3mNQciYjwixgdVvo0xgO5rubhn+05JsxExbXuDpI9LelbSMUlPSjooaY+kQ50sFD2m6my+ufIXTy580Nz27FxpTF/F4lvfQMVbd+kVdLPXy0MqFhhLC3mStNC7X4jZjnZW9bdKmrDdr8Yewncj4hXbP5d00Pa/Sjop6fkO1gmgRi2DHxFvSnqoov+MGsf7AHoMZ+4BCRF8ICEuy0X3tLHgV3U5r2cqPgZ2G3NW1dmDFf/+zXZWXjuY8YGECD6QEMEHEuIYH2tr6fF1VNyy6+a669W6wIwPJETwgYQIPpAQwQcSIvhAQgQfSIjgAwkRfCAhgg8kRPCBhAg+kBDBBxIi+EBCBB9IiOADCRF8ICGCDyRE8IGECD6QEMEHEiL4QEIEH0iI4AMJEXwgIYIPJETwgYQIPpAQwQcSIvhAQgQfSIjgAwm1HXzb/bZP2n6laN9r+7jtU7ZftD3UuTIB1OlGZvxnJE0uaj8r6bmI2C7pkqS9dRYGoHPaCr7tMUmfkPTNom1JOyS9VAyZkLS7EwUCqF+7M/43JH1Z0kLRvl3SdETMFe0pSdtqrg1Ah7QMvu1PSroQET9e3F0xNJZ5/T7bJ2yfmNXMCssEUKeBNsY8KulTtp+QNCJpkxp7AJttDxSz/piks1UvjogDkg5I0iaPVv5xANBdLWf8iPhKRIxFxD2SnpL0g4j4jKRjkp4shu2RdKhjVQKo1Wo+x/8HSV+0fVqNY/7n6ykJQKe1s6v/BxHxqqRXi+dnJD1cf0kAOo0z94CECD6QEMEHEiL4QEIEH0iI4AMJEXwgIYIPJETwgYQIPpAQwQcSIvhAQgQfSIjgAwkRfCAhgg8kRPCBhAg+kBDBBxIi+EBCBB9IyBHd+44L27+W9CtJd0j6Tdc2XK9erl3q7fqpvbU/i4g7Ww3qavD/sFH7RESMd33DNejl2qXerp/a68OuPpAQwQcSWqvgH1ij7dahl2uXert+aq/JmhzjA1hb7OoDCXU9+LZ32n7H9mnb+7u9/Rth+wXbF2y/tahv1PYR26eKx9vWssbl2L7b9jHbk7bftv1M0b/u67c9Yvs12z8tav9q0X+v7eNF7S/aHlrrWpdju9/2SduvFO11VXtXg2+7X9K/Sfo7SQ9Ietr2A92s4QZ9S9LOJX37JR2NiO2Sjhbt9WhO0pci4n5Jj0j6XPH/uhfqn5G0IyL+UtKDknbafkTSs5KeK2q/JGnvGtbYyjOSJhe111Xt3Z7xH5Z0OiLORMR1SQcl7epyDW2LiB9Kurike5ekieL5hKTdXS2qTRFxLiJ+Ujy/rMabcJt6oP5ouFI0B4ufkLRD0ktF/7qsXZJsj0n6hKRvFm1rndXe7eBvk/TeovZU0ddL7oqIc1IjXJK2rHE9Ldm+R9JDko6rR+ovdpXfkHRB0hFJv5Q0HRFzxZD1/N75hqQvS1oo2rdrndXe7eC7oo+PFTrI9q2SXpb0hYh4f63raVdEzEfEg5LG1NhTvL9qWHeras32JyVdiIgfL+6uGLqmtQ90eXtTku5e1B6TdLbLNazWedtbI+Kc7a1qzEjrku1BNUL/7Yj4XtHdM/VLUkRM235VjXWKzbYHiplzvb53HpX0KdtPSBqRtEmNPYB1VXu3Z/zXJW0vVjiHJD0l6XCXa1itw5L2FM/3SDq0hrUsqziufF7SZER8fdGv1n39tu+0vbl4vkHSx9VYozgm6cli2LqsPSK+EhFjEXGPGu/vH0TEZ7Teao+Irv5IekLSL9Q4Zvunbm//Bmv9jqRzkmbV2FvZq8bx2lFJp4rH0bWuc5na/0aN3ck3Jb1R/DzRC/VL+gtJJ4va35L0L0X/RyW9Jum0pP+UNLzWtbb47/hbSa+sx9o5cw9IiDP3gIQIPpAQwQcSIvhAQgQfSIjgAwkRfCAhgg8k9P/Y0OwkAosMLAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "size = 1\n",
    "sigma_x = 2\n",
    "sigma_y = 2\n",
    "\n",
    "x = np.linspace(-23, 23, 46)\n",
    "y = np.linspace(-23, 23, 46)\n",
    "\n",
    "x, y = np.meshgrid(x, y)\n",
    "z_1 = (1/(2*np.pi*(sigma_x)*sigma_y) * np.exp(-((x-9)**2/(2*sigma_x**2)\n",
    "     + (y-4)**2/(2*(sigma_y)**2))))\n",
    "\n",
    "sigma_x = 2\n",
    "sigma_y = 3\n",
    "x = np.linspace(-23, 23, 46)\n",
    "y = np.linspace(-23, 23, 46)\n",
    "\n",
    "x, y = np.meshgrid(x, y)\n",
    "z_2 = (1/(2*np.pi*sigma_x*sigma_y) * np.exp(-((x-1)**2/(2*sigma_x**2)\n",
    "     + (y-2)**2/(2*sigma_y**2))))\n",
    "z_f = z_1 + z_2\n",
    "plt.imshow(z_1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.image.AxesImage at 0x116cf9400>"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "size = 1\n",
    "sigma_x = 2\n",
    "sigma_y = 2\n",
    "\n",
    "x = np.linspace(-23, 23, 46)\n",
    "y = np.linspace(-23, 23, 46)\n",
    "\n",
    "x, y = np.meshgrid(x, y)\n",
    "z_1 = (1/(2*np.pi*(sigma_x)*sigma_y) * np.exp(-((x)**2/(2*sigma_x**2)\n",
    "     + (y+4)**2/(2*(sigma_y)**2))))\n",
    "\n",
    "sigma_x = 2\n",
    "sigma_y = 3\n",
    "x = np.linspace(-23, 23, 46)\n",
    "y = np.linspace(-23, 23, 46)\n",
    "\n",
    "x, y = np.meshgrid(x, y)\n",
    "z_2 = (1/(2*np.pi*sigma_x*sigma_y) * np.exp(-((x)**2/(2*sigma_x**2)\n",
    "     + (y-4)**2/(2*sigma_y**2))))\n",
    "z_f = z_1 + z_2\n",
    "plt.imshow(z_1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[2.72258717e-97, 8.50783759e-94, 2.04740546e-90, ...,\n",
       "        1.84150754e-49, 7.61278301e-51, 2.42359847e-52],\n",
       "       [2.37075870e-94, 7.40840558e-91, 1.78282788e-87, ...,\n",
       "        1.60353728e-46, 6.62901513e-48, 2.11040705e-49],\n",
       "       [1.58979154e-91, 4.96795414e-88, 1.19553486e-84, ...,\n",
       "        1.07530555e-43, 4.44530781e-45, 1.41520403e-46],\n",
       "       ...,\n",
       "       [2.52990648e-73, 7.90572793e-70, 1.90250817e-66, ...,\n",
       "        1.71118188e-25, 7.07401741e-27, 2.25207756e-28],\n",
       "       [2.91435585e-75, 9.10709731e-72, 2.19161691e-68, ...,\n",
       "        1.97121632e-27, 8.14899849e-29, 2.59430753e-30],\n",
       "       [2.58540129e-77, 8.07914417e-74, 1.94424067e-70, ...,\n",
       "        1.74871755e-29, 7.22918966e-31, 2.30147805e-32]])"
      ]
     },
     "execution_count": 41,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import cm\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "# Our 2-dimensional distribution will be over variables X and Y\n",
    "N = 40\n",
    "X = np.linspace(-2, 2, N)\n",
    "Y = np.linspace(-2, 2, N)\n",
    "X, Y = np.meshgrid(X, Y)\n",
    "\n",
    "# Mean vector and covariance matrix\n",
    "mu = np.array([0., 0.])\n",
    "Sigma = np.array([[ 1. , -0.5], [-0.5,  1.]])\n",
    "\n",
    "# Pack X and Y into a single 3-dimensional array\n",
    "pos = np.empty(X.shape + (2,))\n",
    "pos[:, :, 0] = X\n",
    "pos[:, :, 1] = Y\n",
    "\n",
    "def multivariate_gaussian(pos, mu, Sigma):\n",
    "    \"\"\"Return the multivariate Gaussian distribution on array pos.\"\"\"\n",
    "\n",
    "    n = mu.shape[0]\n",
    "    Sigma_det = np.linalg.det(Sigma)\n",
    "    Sigma_inv = np.linalg.inv(Sigma)\n",
    "    N = np.sqrt((2*np.pi)**n * Sigma_det)\n",
    "    # This einsum call calculates (x-mu)T.Sigma-1.(x-mu) in a vectorized\n",
    "    # way across all the input variables.\n",
    "    fac = np.einsum('...k,kl,...l->...', pos-mu, Sigma_inv, pos-mu)\n",
    "\n",
    "    return np.exp(-fac / 2) / N\n",
    "\n",
    "# The distribution on the variables X, Y packed into pos.\n",
    "Z = multivariate_gaussian(pos, mu, Sigma)\n",
    "\n",
    "# plot using subplots\n",
    "fig = plt.figure()\n",
    "ax1 = fig.add_subplot(2,1,1,projection='3d')\n",
    "\n",
    "ax1.plot_surface(X, Y, Z, rstride=3, cstride=3, linewidth=1, antialiased=True,\n",
    "                cmap=cm.viridis)\n",
    "ax1.view_init(55,-70)\n",
    "ax1.set_xticks([])\n",
    "ax1.set_yticks([])\n",
    "ax1.set_zticks([])\n",
    "ax1.set_xlabel(r'$x_1$')\n",
    "ax1.set_ylabel(r'$x_2$')\n",
    "\n",
    "ax2 = fig.add_subplot(2,1,2,projection='3d')\n",
    "ax2.contourf(X, Y, Z, zdir='z', offset=0, cmap=cm.viridis)\n",
    "ax2.view_init(90, 270)\n",
    "\n",
    "ax2.grid(False)\n",
    "ax2.set_xticks([])\n",
    "ax2.set_yticks([])\n",
    "ax2.set_zticks([])\n",
    "ax2.set_xlabel(r'$x_1$')\n",
    "ax2.set_ylabel(r'$x_2$')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

